Charge asymmetry in the spectra of bremsstrahlung and pair production

We calculate the first Coulomb correction to the spectra of two processes: the electron bremsstrahlung and electron-positron photoproduction in the Coulomb field. We show that, in contrast to the results obtained in the Born approximation and in the high-energy limit, the obtained corrections for these two process are not related by the crossing symmetry substitutions. The found corrections determine the leading contribution to the charge asymmetry in these processes. We use modern multiloop methods based on the IBP reduction and on the differential equations for master integrals. The results are presented in terms of classical polylogarithms. We provide both the threshold and the high-energy asymptotics of the obtained expressions and compare them with available results.

==> anc/BSresult <==
(*
Ancillary file for the paper "Charge asymmetry in the spectra of bremsstrahlung and pair production" by P.A. Krachkov and R.N. Lee.
Result for the first Coulomb correction to the bremsstrahlung spectrum, Eq. (4.3).
Notations:
    al=1/137.036 --  fine structure constant.
    Z --  nucleus charge.
    m --  electron mass.
    e -- energy of the initial electron,
    p=sqrt(e^2-m^2) -- momentum of the initial electron,
    ef --  energy of the final electron,
    pf=sqrt(ef^2-m^2) -- momentum of the final electron,
    wf=e-ef -- energy of the final photon.
    z=p/(e+m) and x=pf/(ef+m) -- new kinematic variables.
Format:
    {eq43,eq44,eqA1,ep2xz}.
Usage:
    eq43//.eq44/.eqA1/.ep2xz/.{x->0.3,z->0.4}
    \\ ==> 133.44480418526427` al^4 Z^3/m^3
*)
{(al^4*Pi*Z^3*(c12 + c2*F[r[x], r[x/z]] + c11*Log[r[x]] + c9*Log[r[x/z]] + 
    c6*Log[r[x]]*Log[r[x/z]] + c1*(F[r[x/z], r[x]] - F[r[x/z], r[x^2/z]] + 
      Log[r[x]]*Log[r[x^2/z]]) - c10*Log[r[z]] + c7*Log[r[x/z]]*Log[r[z]] + 
    c3*(F[r[x], r[x^2/z]] - F[r[x], r[z]] + Log[r[x/z]]*Log[r[z]/r[x^2/z]]) - 
    c8*Log[r[x]]*Log[r[x]*r[z]^2] + c4*(-PolyLog[2, -x] + PolyLog[2, x]) - 
    c5*Re[F[r[x], -1]]))/(p^2*wf), {r[x_] :> (1 - x)/(1 + x), 
  F[r_, s_] :> Log[r]^2/2 + Log[s]^2/2 + PolyLog[2, 1 - r/s] + 
    PolyLog[2, 1 - r*s]}, {c1 -> (2*e)/p, 
  c2 -> (2*(-p^4 + pf^4))/(p^2*pf^2) - (4*ef*m^2*wf)/pf^4, 
  c3 -> (4*ef^3*wf + 2*pf^2*wf^2)/pf^4, 
  c4 -> ((e + ef)*(3 - (2*wf)/(e + m) + (2*wf)/(ef + m)))/m, 
  c5 -> (2*(p^2 - pf^2)^2)/(p^2*pf^2), 
  c6 -> (2*(-(ef*p) + 2*e*pf)*(e*ef + pf^2)*wf)/(p*pf^4), 
  c7 -> (2*ef*(e*ef + p^2)*wf)/(p^3*pf), c8 -> (2*ef)/pf, 
  c9 -> (2*ef*(-5*e^2 + 3*ef^2))/(3*p*pf^2) - (8*e*ef^2*(e*ef - p*pf))/
     (3*m^2*p*pf^2) - (2*ef*(ef*p - e*pf)^2*(e^2 + pf^2))/(m^2*p^2*pf^3) + 
    (2*e*ef^2*(p^2 + pf^2))/(p^2*pf^3), c10 -> (2*ef^2)/p^2, 
  c11 -> (-2*e*ef*p)/pf^3 + (e*ef + ef^2)/pf^2 + (2*(3*e - ef)*ef^2*wf)/pf^4, 
  c12 -> (-2*e*p)/pf^2 + (2*(ef*p - e*pf)*(3*e^2 + 2*p*pf + 3*pf^2))/
     (3*m^2*p*pf) + ((6*e*ef - 3*ef^2 + m^2)*wf)/pf^3}, 
 {wf -> m*(-((1 + x^2)/(1 - x^2)) + (1 + z^2)/(1 - z^2)), 
  e -> (m*(1 + z^2))/(1 - z^2), p -> (2*m*z)/(1 - z^2), 
  ef -> (m*(1 + x^2))/(1 - x^2), pf -> (2*m*x)/(1 - x^2)}}


==> anc/PPresult <==
(*
Ancillary file for the paper "Charge asymmetry in the spectra of bremsstrahlung and pair production" by P.A. Krachkov and R.N. Lee.
Result for the first Coulomb correction to the pair photoproduction spectrum.
Notations:
    al=1/137.036 --  fine structure constant.
    Z --  nucleus charge.
    m --  electron mass.
    em -- energy of the final electron,
    pm=sqrt(em^2-m^2) -- momentum of the final electron,
    ep --  energy of the final positron,
    pp=sqrt(ep^2-m^2) -- momentum of the final positron,
    w=em+ef -- energy of the initial photon.
    x=pm/(em+m) and y=pp/(ep+m) -- new kinematic variables.
Format:
    {eq47,eq44,eqA2,ep2xy}.
Usage:
    (#-(#/.{x->y,y->x}))&[eq47//.eq44/.eqA2/.ep2xy]/.{x->0.3,y->0.9}
    \ ==> 0.1464479317001517`*al^4 Z^3/m^3
*)
{(al^4*Pi*Z^3*(ct9 + ct8*Log[r[y]] + ct3*(F[r[x*y], 1] - 2*F[r[x*y], r[x]] + 
      Log[r[x]]*Log[r[y]]) + ct7*Log[r[x*y]] - ct5*Log[r[y]]*Log[r[x*y]] + 
    ct6*Log[r[x*y]]^2 + ct2*(F[r[x*y], 1] - F[r[x*y], r[x^2*y]] + 
      Log[r[x]]*Log[r[x^2*y]]) + ct1*(-F[r[y], r[x*y]] + F[r[y], r[x*y^2]] - 
      2*Log[r[x]]*Log[r[y]*r[x*y]] - Log[r[x*y]]*Log[r[x*y^2]]) + 
    ct4*(-PolyLog[2, -(x*y)] + PolyLog[2, x*y])))/w^3, 
 {r[x_] :> (1 - x)/(1 + x), F[r_, s_] :> Log[r]^2/2 + Log[s]^2/2 + 
    PolyLog[2, 1 - r/s] + PolyLog[2, 1 - r*s]}, 
 {ct1 -> (2*em)/pm, ct2 -> (2*w*(em^2*(em - ep) + m^2*w))/pm^4, 
  ct3 -> (2*(-pm^2 + pp^2)*(-m^2 + pm^2 + pp^2))/(pm^2*pp^2) - 
    (2*m^2*(em*ep + m^2)*(-pm^4 + pp^4))/(pm^4*pp^4), 
  ct4 -> ((em - ep)*(3 - (2*w)/(em + m) - (2*w)/(ep + m)))/(2*m), 
  ct5 -> (2*(ep*pm - em*pp)*(-(em*ep) + pp^2)*w)/(pm*pp^4), 
  ct6 -> (2*(em*ep + m^2)*(m^2 + pm^2 + pp^2))/(pm^3*pp), 
  ct7 -> (2*(em*ep + m^2)*(3*em*ep + m^2))/pm^4 + (7*em*ep + 5*m^2)/pm^2 + 
    ((ep*pm - em*pp)*((4*(3*em^2 + em*ep))/(3*m^2) + (2*ep*w)/pm^2))/(pm*pp), 
  ct8 -> (2*(ep*pm*(em - pp) - em^2*pp))/pp^3, 
  ct9 -> (-4*em*pp)/(3*m^2) + (2*(3*em*ep + m^2)*pp)/pm^3 + (5*pp)/pm + 
    (2*em*ep*(ep*pm - em*pp))/(m^2*pm^2)}, 
 {w -> m*((1 + x^2)/(1 - x^2) + (1 + y^2)/(1 - y^2)), 
  em -> (m*(1 + x^2))/(1 - x^2), pm -> (2*m*x)/(1 - x^2), 
  ep -> (m*(1 + y^2))/(1 - y^2), pp -> (2*m*y)/(1 - y^2)}}

